Constant Steps Are s-Composable: An Exact Interpolation Certificate for Gradient Descent

Grimmer, Shu, and Wang asked whether a balanced constant schedule is $s$-composable at every horizon. More precisely, for an integer $n\geq 1$, let $\bar{h}=1+r$, where $r\in(0,1)$ is the unique solution of $$r^n\bigl(1+n(1+r)\bigr)=1,$$ and run gradient descent for $n$ steps with normalized stepsize $\bar{h}$. The cases $n=1,2$ were known, while the general case $n\geq3$ was left open. We prove the conjecture for every $n$. Our proof gives an explicit, dimension-free nonnegative linear combination of the smooth convex interpolation inequalities. The certificate is assembled from matrices supported on contiguous index intervals. Its off-diagonal entries are automatically positive, its quadratic part is diagonal, and its remaining multipliers reduce to two scalar families. We derive closed forms for those families and prove positivity using strict concavity and elementary rational inequalities. Consequently, for every $L$-smooth convex function, the constant schedule satisfies the sharp mixed terminal Lyapunov inequality conjectured in the original paper, together with the associated simultaneous objective-gap and gradient-norm bounds. All exceptional horizons and boundary indices are treated explicitly.

==> supplement/exact_interval_certificate_checks.py <==
"""Exact SymPy checks for the all-n interval certificate identities.

This script checks polynomial/rational identities; it does not use floating point.
The inequalities in the proof are checked by their displayed positive factorizations.
"""
import sympy as sp

r, n, t, s = sp.symbols("r n t s", positive=True)
h = 1 + r
alpha = 1 - r
d = 1 - r**2
u = r**2

# One interval: diagonal and cut formulas.
us = h * (s + 1) - 1
vs = 1 + h * t
delta_half = sp.factor(r * t * us - s * vs)
assert sp.factor(delta_half - (r**2 * (s + 1) * t - s * (t + 1))) == 0

sigma_from_sums = sp.factor(
    (s + 1) * (t + h * t * (t - 1) / 2)
    - t * (h * (s + 1) * (s + 2) / 2 - (s + 1))
)
sigma = (s + 1) * t * (alpha + h * (t - s - 1) / 2)
assert sp.factor(sigma_from_sums - sigma) == 0

# Elimination of adjacent modes and the telescoping kernel.
sigma_prev = s * (t + 1) * (alpha + h * (t - s + 1) / 2)
G = s * (t + 1) * (t - s + 1) - r**2 * (s + 1) * t * (t - s - 1)
assert sp.factor(alpha * delta_half - r**2 * sigma + sigma_prev - h * G / 2) == 0
K = lambda x, y: (x + 1) * y * (y - x - 1)
assert sp.factor(G - (K(s - 1, t + 1) - r**2 * K(s, t))) == 0

# Explicit solution of Z_{i-1}-r^2 Z_i=c_i.
i = sp.symbols("i", integer=True, nonnegative=True)
Z = lambda j: (2 * h * j + 3 + r - alpha * r ** (-2 * j - 2)) / h**2
c = 2 * alpha * i + (alpha**2 - 2 * r**2) / h
assert sp.factor(Z(i - 1) - r**2 * Z(i) - c) == 0

# Closed form for p_i, i>=2.  Here t=n-i and R=r^{-n}=1+nh.
R = 1 + n * h
F = lambda z: z * (z + 1) * (z + 2) * (z + 3)
Zrev = lambda tau: (2 * R + h * (1 - 2 * tau) - alpha * R**2 * r ** (2 * tau - 2)) / h**2
sumZ = ((n - t - 2) * (2 * R - h * (n + t + 2)) - (R**2 * r ** (2 * t + 4) - 1) / h) / h**2
c0 = (t + 1) * (t + 2) * (t + 3)
c1 = -2 * (t - 2) * (t + 2) * (t + 3)
c2 = (t + 3) * (t**2 - 3 * t + 8)
S = sp.factor(24 * sumZ + c2 * Zrev(t + 2) + c1 * Zrev(t + 1) + c0 * Zrev(t))
D = t**3 * d**3 + 6 * t**2 * d**2 + t * d * (11 + 8 * u - u**2) + 6 * (3 * u + 1)
A = 2 * h**2 * n * (2 * n - t) + h * (2 * n * (r + 5) - t * (r + 3)) + r**2 + 4 * r + 7
assert sp.factor(S - (6 * A - D * R**2 * r ** (2 * t - 2)) / h**3) == 0

# The i=1 boundary of the same closed form (n=t+1), checked directly.
nb = t + 1
Y0 = Z(0) / nb
Y1 = Z(1) / t
W0 = Y0
W1 = Y1 - 3 * Y0
S1 = sp.factor(F(nb) * W0 + F(t) * W1)
A1 = sp.factor(A.subs(n, nb))
# At the root, R^2 r^(2t-2)=r^-4 because n=t+1.
target1 = sp.factor((6 * A1 - D / r**4) / h**3)
assert sp.factor(S1 - target1) == 0

# Left boundary i=0 (the closed A_t,D_t formula is not used here).
p0_direct = (3 + r - alpha / r**2) / (h**2 * n * (n - 1))
p0_factored = (r**2 + 2 * r - 1) / (n * r**2 * (n - 1) * h)
assert sp.factor(p0_direct - p0_factored) == 0

# Positive-factor identities used for monotonicity.
x = sp.symbols("x", positive=True)
Dx = x**3 + 6 * x**2 + (18 - 6 * d - d**2) * x + 24 - 18 * d
Ex = x**3 + 3 * (1 + d) * x**2 + (6 + 3 * d + 2 * d**2) * x + 6
assert sp.factor(Dx.subs(x, t * d) - u * Dx.subs(x, (t + 1) * d)
                 - d * Ex.subs(x, t * d)) == 0
positive_ratio_gap = 3 * d * (1 - d) * t * (d**2 * (t + 1) * (t + 2) + 2 * d * (t + 1) + 2)
assert sp.factor(((4 - 3 * d) * Ex - Dx).subs(x, t * d) - positive_ratio_gap) == 0

bcoef = 2 * h**2 * n + h * (r + 3)
assert sp.factor(A - (bcoef * (2 * n - t) + 4 * h * n + r**2 + 4 * r + 7)) == 0

# Endpoint t=2.
K2 = d**3 + 2 * d**2 + 3 * d + 4
A2 = sp.factor(A.subs(t, 2))
assert sp.factor(A2 - (4 * R**2 - 2 * h * R - h**2)) == 0
assert sp.factor(4 - r**2 * K2 - d * (2 - r**2) * (1 + d**2)) == 0

# Alternating finite sum used in q_i.  Insert the standard finite formulas
# for sum z^j and sum j z^j, with z=-r and e=(-1)^k.
k = sp.symbols("k", integer=True, positive=True)
e = sp.symbols("e")
Ageom = n - k + 2
S0 = (1 - e * r**k) / h
S1 = (-r - k * e * r**k - (k - 1) * e * r ** (k + 1)) / h**2
U_from_sums = -e * (Ageom * S0 + 2 * S1)
Uclosed = (r**k * ((n + k) * h + 2) - e * ((n - k) * h + 2)) / h**2
# e^2=1 because e=(-1)^k.
gap = sp.Poly(sp.together(U_from_sums - Uclosed).as_numer_denom()[0], e)
reduced_gap = sp.rem(gap, sp.Poly(e**2 - 1, e)).as_expr()
assert sp.factor(reduced_gap) == 0

# Abel-sum lemma for q_{k-1}.  If
# M_i=sum_{a<=i}(i-a+1)p_a and H_i=sum_{j<=i}M_j, the convolution defining
# Y gives (n-i-1)M_i-2H_{i-1}=Y_i.  Hence, for i=k-1 and t=n-k,
# H_{k-2}=sum_{j=0}^{k-2} Z_j/((t+1)(t+2)).
tq = sp.symbols("tq", positive=True)
nq = k + tq
Zi = (2 * h * k + alpha * (1 - r ** (-2 * k))) / h**2
sumZprev = ((k - 1) * (h * k + alpha) - (r ** (-2 * k + 2) - 1) / h) / h**2
Mi = Zi / (tq * (tq + 1)) + 2 * sumZprev / (tq * (tq + 1) * (tq + 2))
cut_residual = sp.factor(k - (tq + 1) * (alpha * Mi + h * Zi / (2 * (tq + 1))))
Aminus = tq * h + 2
Aplus = (tq + 2 * k) * h + 2
q_numerator_form = alpha * (Aminus**2 - r ** (2 * k) * Aplus**2) / (2 * h**3 * r ** (2 * k) * tq * (tq + 2))
assert sp.factor(cut_residual - q_numerator_form) == 0

# Exact assembled boundary cases n=1,2.
def interval_mode(size, aa, bb, hh):
    out = sp.zeros(size)
    ell = bb - aa
    for row in range(aa, bb + 1):
        ss = row - aa
        for col in range(aa, bb + 1):
            if row < col:
                out[row, col] = hh * (ss + 1) - 1
            elif row > col:
                out[row, col] = 1 + hh * (ell - ss)
        out[row, row] = -sum(out[row, col] for col in range(size) if col != row)
    return out

def Bmatrix(size, hh):
    return sp.Matrix(size, size, lambda row, col: 1 if row == col else (hh if col < row else 0))

# n=1: r=sqrt(2)-1, only p_0=1/alpha.
r1 = sp.sqrt(2) - 1
h1 = 1 + r1
a1 = 1 - r1
C1 = interval_mode(2, 0, 1, h1) / a1
B1 = Bmatrix(2, h1)
H1 = sp.simplify(C1 * B1 + B1.T * C1.T)
assert all(sp.simplify(sum(C1[row, col] for row in range(2)) - [1, -1][col]) == 0 for col in range(2))
target1_boundary = sp.diag(a1, -(1 + 1 / r1))
assert H1.applyfunc(sp.simplify) == target1_boundary.applyfunc(sp.simplify)

# n=2: r=1/2 and the construction gives p_0=q_0=1/3, p_1=13/3.
r2 = sp.Rational(1, 2)
h2 = 1 + r2
a2 = 1 - r2
C2 = (sp.Rational(1, 3) * interval_mode(3, 0, 2, h2)
      + sp.Rational(1, 3) * interval_mode(3, 0, 1, h2)
      + sp.Rational(13, 3) * interval_mode(3, 1, 2, h2))
B2 = Bmatrix(3, h2)
H2 = sp.simplify(C2 * B2 + B2.T * C2.T)
assert all(sp.simplify(sum(C2[row, col] for row in range(3)) - [1, 1, -2][col]) == 0 for col in range(3))
target2_boundary = sp.diag(a2, a2, -2 * (1 + r2**-2))
assert H2.applyfunc(sp.simplify) == target2_boundary.applyfunc(sp.simplify)

print("All exact interval-certificate identities passed.")


==> supplement/verify_explicit_interval_certificate.py <==
def root_r(n):
    """Return the unique root of r^n(1+n(1+r))=1 in (0,1)."""
    lo, hi = 0.0, 1.0
    for _ in range(200):
        mid = (lo + hi) / 2
        if mid**n * (1 + n * (1 + mid)) < 1:
            lo = mid
        else:
            hi = mid
    return (lo + hi) / 2

def get_weights(n,r):
 h=1+r;al=1-r
 Y=[];p=[]
 for i in range(n-1):
  Z=(2*h*i+3+r-al*r**(-2*(i+1)))/(h*h)
  Y.append(Z/(n-i))
  W=Y[i]-3*(Y[i-1] if i>=1 else 0)+3*(Y[i-2] if i>=2 else 0)-(Y[i-3] if i>=3 else 0)
  p.append((W+(n-i+4)*(p[-1] if p else 0))/(n-i-1))
 q=[]
 for i in range(n-1):
  t=n-i;S=0
  for a in range(i+1):
   s=i-a
   S+=p[a]*(s+1)*t*(al+h*(t-s-1)/2)
  q.append((i+1-S)/al)
 S=sum(p[a]*(n-a)*(al-h*(n-1-a)/2) for a in range(n-1))
 p.append((n-S)/al)
 return p,q

def matmul(A,B):
 return [[sum(A[i][k]*B[k][j] for k in range(len(B))) for j in range(len(B[0]))] for i in range(len(A))]

for n in list(range(1,21))+[30,50,100]:
 r=root_r(n);h=1+r;eta=r**n;m=n+1
 p,q=get_weights(n,r)
 C=[[0.0]*m for _ in range(m)]
 def addmode(a,b,w):
  ell=b-a
  for i in range(a,b+1):
   s=i-a
   for j in range(a,b+1):
    if i<j:C[i][j]+=w*(h*(s+1)-1)
    elif i>j:C[i][j]+=w*(1+h*(ell-s))
  for i in range(a,b+1):C[i][i]=-sum(C[i][j] for j in range(m) if j!=i)
 for a,w in enumerate(p):addmode(a,n,w)
 for i,w in enumerate(q):addmode(i,i+1,w)
 B=[[0.0]*m for _ in range(m)]
 for i in range(m):
  B[i][i]=1
  for j in range(i):B[i][j]=h
 CB=matmul(C,B)
 D=[[CB[i][j]+CB[j][i] for j in range(m)] for i in range(m)]
 cols=[sum(C[i][j] for i in range(m)) for j in range(m)]
 bt=[1.0]*n+[-n];dt=[1-r]*n+[-n*(1+1/eta)]
 err=max(max(abs(cols[i]-bt[i]) for i in range(m)),max(abs(D[i][j]-(dt[i] if i==j else 0)) for i in range(m) for j in range(m)))
 assert min(p)>0.0
 assert not q or min(q)>0.0
 assert err<=1e-7
 print(n,'minp',min(p),'minq',min(q) if q else 1,'err',err)

